On the control of Rydberg state population with realistic femtosecond laser pulses

We investigate computationally a method for ultrafast preparation of alkali metal atoms in their Rydberg states using a three-dimensional model potential in the single active electron approximation. By optimizing laser pulse shapes that can be generated with modern waveform synthesizers, we propose pulses for controlling the population transfer from the ground state to a preselected set of Rydberg states. Dynamical processes under the optimized pulses are shown to be much more complicated than in the traditional optical two-photon preparation of Rydberg states.

==> anc/Readme.txt <==
This directory contains Supplementary Videos for the paper 'On the control of
Rydberg state population with realistic femtosecond laser pulses'. The videos
correspond to the optimizer lased pulses analyzed in the paper.

The top panel of the videos visualizes the transition rates, below it you will
find the populations, and the laser electric field is plotted in the bottom
panel.

